Measurement of the Per Cavity Energy Recovery Efficiency in the Single Turn CBETA Configuration

Prior to establishing operation of the world's first mulit-turn superconducting Energy Recovery Linac, (ERL) the Cornell-BNL Energy Recovery Test Accelerator (CBETA) was configured for one turn energy recovery. In this setup, direct measurement of the beam loading in each of the main linac cavities demonstrated high energy recovery efficiency. Specifically, a total one-turn power balance efficiency of 99.4%, with per cavity power balances ranging from 99.2-99.8%, was measured. When accounting for small particle losses occurring in the path length adjustment sections of the return loop, this corresponds to per cavity single particle energy recovery efficiencies ranging from 99.8 to 100.5%. A maximum current of 70 microamps was energy recovered, limited by radiation shielding of the beam stop in its preliminary installation.

==> Data_Analysis/plot_current.py <==
import pandas as pd
from matplotlib import pyplot as plt

data = pd.read_csv('data/70microamp_data.txt', sep='\t', header=None)  # Load data, columns appear separated by '\t'
data.columns = ['datetime', 'current']                            # Give columns appropriate names
data = data.fillna(0)                                             # Fill NaNs with zeros

# Convert datetime strings to pandas datetime objects for wrangling
data['datetime'] = pd.to_datetime(data['datetime'])

# Convert datetime -> time ellapsed in seconds
data['ellapsed']= (data.datetime.iloc[1:] - data.datetime.iloc[0]).dt.seconds

print('Current stats:\n', data['current'].describe())

plt.plot(data.ellapsed, data.current)
plt.plot([0,250],[0,0],'k',alpha=0.5)
plt.xlim([0,225])
plt.ylim([0, 70])
plt.xlabel('t (sec)', fontsize=14)
plt.ylabel('Gun Current ($\mu$A)',fontsize=14)
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
plt.savefig('figs/current.pdf')
plt.show()




==> Data_Analysis/plot_er_demo.py <==
from matplotlib import pyplot as plt
import numpy as np
import matplotlib
matplotlib.rcParams.update({'errorbar.capsize': 4})

do_plot=True

cbeta_cavity_labels = list(range(1,7)[::-1])

ax_inds = range(0,6)

# ud <-> 3 up, 3 down measurement
ud_data = {ii:np.loadtxt(f'data/BestBeamLoading/noner_cav{ii}.txt', skiprows=1)  for ii in  cbeta_cavity_labels }

# er <-> energy recovery
er_data = {ii:np.loadtxt(f'data/BestBeamLoading/er_cav{ii}.txt', skiprows=1)  for ii in  cbeta_cavity_labels}

chis = {} 
chis_err = {}

dPb_UD = {} 
dPb_ER = {}

dPb_UD_err = {}
dPb_ER_err = {}

# SET UP CAVITY VOLTAGES
ldat = np.loadtxt('data/loading_settings.txt')
Ver = {ii+1:ldat[ii,2]/1e3 for ii in range(len(cbeta_cavity_labels))}
Vud = {6:6, 5:6, 4:6, 3:-6.2, 2:-6.2, 1:-6.2}  # Signs are added here to cancel the sign found the slopes for 3up, 3down @cavities 3,2,1

if(do_plot):
    figALL, axsALL = plt.subplots(2, 3, constrained_layout=True, figsize=[10,5]) 

# Fit 3 up, 3 down to get coupler coefficient and plot data
for ii, cbeta_cavity_number in enumerate(cbeta_cavity_labels):

    Iud = ud_data[cbeta_cavity_number][:,0]
    Pud = ud_data[cbeta_cavity_number][:,1]
    Puderr = ud_data[cbeta_cavity_number][:,2]

    #pud, r = np.polyfit(Iud, Pud-Pud[0], 1, rcond=None, full=False, w=1/Puderr**2, cov='unscaled')
    pud, r = np.polyfit(Iud, Pud-Pud[0], 1, rcond=None, full=False, w=1/Puderr, cov='unscaled')
    pUD = np.poly1d(pud)
    Iuds = np.linspace(Iud[0], Iud[-1], 100)

    print(f'Cavity {cbeta_cavity_number}: 3 up, 3 down fit ->', pud , '{[W/uA], [W]}')

    chis[cbeta_cavity_number]=pud[0]/Vud[cbeta_cavity_number]
    chis_err[cbeta_cavity_number]= np.abs(np.sqrt(r[0,0])/Vud[cbeta_cavity_number])
    
    dPb_UD[cbeta_cavity_number]=pud[0] # /chis[cbeta_cavity_number])
    dPb_UD_err[cbeta_cavity_number] = np.sqrt(r[0,0])   # Error in slope fit

    Ier = er_data[cbeta_cavity_number][:,0]
    Per = er_data[cbeta_cavity_number][:,1]
    Pererr = er_data[cbeta_cavity_number][:,2]

    #per, r = np.polyfit(Ier, Per-Per[-1], 1, rcond=None, full=False, w=1/Pererr**2, cov='unscaled')
    per, r = np.polyfit(Ier, Per-Per[-1], 1, rcond=None, full=False, w=1/Pererr, cov='unscaled')
    dPb_ER[cbeta_cavity_number]= per[0] # / chis[cbeta_cavity_number]
    dPb_ER_err[cbeta_cavity_number] = np.sqrt(r[0,0])

    print(f'Cavity {cbeta_cavity_number} in ER: {dPb_ER[cbeta_cavity_number]} [W/uA]\n')

    pER = np.poly1d(per)
    Iers = np.linspace(Ier[0], Ier[-1], 100)

    if(ii<3):
        iax = 0
        jax = ii
    else:
        iax = 1
        jax = ii-4

    if(do_plot):
        plt.figure(1)

        #lab = f'b, {index+1}'
        lab = f'b, {ii+1}'   # <--- This labels in Good order, not CBETA order
 
        axsALL[iax, jax].errorbar(Iud, Pud-Pud[0], Puderr, fmt='.', label='$\\tildeP_{b,'+str(lab)+'}^{(\\uparrow\\downarrow)}$')
        axsALL[iax, jax].errorbar(Ier, Per-Per[-1], Pererr, fmt='.', label='$\\tildeP_{b,'+str(lab)+'}^{(\mathrm{ER})}$')

        axsALL[iax, jax].plot(Iuds, pUD(Iuds), 'k')
        axsALL[iax, jax].plot(Iers, pER(Iers), 'k')

        axsALL[iax, jax].set_xlabel('$I_b$ ($\\mu$A)')#, fontsize=14)
        axsALL[iax, jax].set_ylabel('$\\tilde{P}_{'+lab+'}$ (W)')#,fontsize=14)

# Convert to numpy arrays, drop cbeta cavity labeling - values in beam order

chi = np.array([chis[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])
chi_err = np.array([chis_err[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])

Ver = np.array([Ver[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])
Vud = np.array([Vud[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])

mER = np.array([dPb_ER[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])
mUD = np.array([dPb_UD[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])

mER_err = np.array([dPb_ER_err[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])
mUD_err = np.array([dPb_UD_err[cbeta_cavity_number] for cbeta_cavity_number in cbeta_cavity_labels])

eps_PB_1turn = 1 - np.sum( Vud*mER/mUD) / np.sum(Ver)

deps_PB_1turn_dmER =  -(Vud/mUD)/np.sum(Ver)
deps_PB_1turn_dmUD = (Vud*mER/mUD**2)/np.sum(Ver)

eps_PB_1turn_err = np.sqrt(np.sum(  deps_PB_1turn_dmER**2 * mER_err**2  +  deps_PB_1turn_dmUD**2 * mUD_err**2  ))

print('\nResults:')
print(f'1 Turn Power Balance: {eps_PB_1turn:G} +/- {eps_PB_1turn_err:G}\n')

eps_PB = np.zeros(6)
eps_PB_err = np.zeros(6)

eps_ER = np.zeros(6)
eps_ER_err = np.zeros(6)

for ii in range(6):  # Thank god cavities are in beam order

    eps_PB[ii] = 1 - (mER[ii]/Ver[ii])*(Vud[ii]/mUD[ii])

    deps_PBi_mERi = -(Vud[ii]/Ver[ii])/mUD[ii]
    deps_PBi_mUDi = +(Vud[ii]/Ver[ii])*mER[ii]/mUD[ii]**2

    eps_PB_err[ii] = np.sqrt( deps_PBi_mERi**2 * mER_err[ii]**2  +  deps_PBi_mUDi**2 * mUD_err[ii]**2)

    eps_ER[ii] = eps_PB[ii]/eps_PB_1turn

    delta_ij = np.zeros(6)
    delta_ij[ii] = 1   #(zero unless i==j)

    deps_ERi_dmERj = -delta_ij*(Vud/Ver)/mUD/eps_PB_1turn - eps_ER[ii]*deps_PB_1turn_dmER/eps_PB_1turn
    deps_ERi_dmUDj = +delta_ij*((Vud/Ver)*mER/mUD**2)/eps_PB_1turn - eps_ER[ii]*deps_PB_1turn_dmUD/eps_PB_1turn

    eps_ER_err[ii] = np.sqrt(np.sum( deps_ERi_dmERj**2 * mER_err**2 + deps_ERi_dmUDj**2 * mUD_err**2 ))


    print(f'Cavity {cbeta_cavity_labels[ii]} coupler coefficient: {chi[ii]:G} +/- {chi_err[ii]:G}')
    print(f'Cavity {cbeta_cavity_labels[ii]} Power Balance: {eps_PB[ii]:G} +/- {eps_PB_err[ii]:G}')
    print(f'Cavity {cbeta_cavity_labels[ii]} ER Efficiency: {eps_ER[ii]:G} +/- {eps_ER_err[ii]:G}\n')

predictions = [100.2, 100.07, 100.01, 99.98, 99.94, 99.72]

if(do_plot):
    [t.set_visible(True) for t in axsALL[0,0].get_xticklabels()]
    plt.savefig('figs/beam_loading.pdf')

    plt.figure(2)

    # Plot has 'god intended' cavity numbering (reverse labels)
    plt.errorbar(np.arange(6), 100*eps_ER, 100*eps_ER_err, fmt='.')
    plt.plot(np.arange(6), predictions, 'o')
    plt.xlabel('Cavity Number')
    plt.ylabel('Single Particle ER Efficiency (%)')
    plt.savefig('figs/ERefficiency.pdf') 
    plt.legend(['model', 'measured'])

    plt.show()









==> Data_Analysis/plot_tunes.py <==
import pandas as pd
from matplotlib import pyplot as plt
import numpy as np
from scipy.optimize import curve_fit

path = 'data/tunes'

# Read in all tune data:
arc_sims = pd.read_csv(f'{path}/arc_sim.csv')
fa_meas = pd.read_csv(f'{path}/fa_measured.csv')
fb_meas = pd.read_csv(f'{path}/fb_measured.csv')

zx_sims = pd.read_csv(f'{path}/straight_sim.csv')
zx_meas = pd.read_csv(f'{path}/straight_measured.csv')

# Make some dictionaries for convenience use with scipy curve fit
emeas = {
    'vxfa':fa_meas.Energy.values,
    'vxfb':fa_meas.Energy.values, 
    'vxzx':fa_meas.Energy.values, 
    'vyfa':fa_meas.Energy.values, 
    'vyfb':fa_meas.Energy.values,
    'vyzx':fa_meas.Energy.values
}

vmeas = {
    'vxfa':fa_meas['Horz'].values,
    'vxfb':fb_meas['Horz'].values, 
    'vxzx':zx_meas['Horz'].values, 
    'vyfa':fa_meas['Vert'].values, 
    'vyfb':fb_meas['Vert'].values,
    'vyzx':zx_meas['Vert'].values
}

esims = {
    'vxfa':arc_sims['Energy'].values,
    'vxfb':arc_sims['Energy'].values, 
    'vxzx':zx_sims['Energy'].values, 
    'vyfa':arc_sims['Energy'].values, 
    'vyfb':arc_sims['Energy'].values,
    'vyzx':zx_sims['Energy'].values
}

vsims = {
    'vxfa':arc_sims['Horz'].values,
    'vxfb':arc_sims['Horz'].values, 
    'vxzx':zx_sims['Horz'].values, 
    'vyfa':arc_sims['Vert'].values, 
    'vyfb':arc_sims['Vert'].values,
    'vyzx':zx_sims['Vert'].values
}

# Packing and unpacking functions are used to flatten data into easier format for curve fitting
def unpack_tune_dict(energy, vs):

    names = ['vxfa','vxfb','vxzx','vyfa', 'vyfb', 'vyzx']

    N = len(energy)
    ncopies = len(vs.keys())

    E = np.array([])
    v = np.array([])

    for ii, name in enumerate(vs.keys()):
        v = np.concatenate( (v, vs[name]) )
        E = np.concatenate( (E, energy))

    return (E, v)

def pack_tune_dict(E, v):

    names = ['vxfa','vxfb','vxzx','vyfa', 'vyfb', 'vyzx']
    n = len(names)
    m = int(len(E)/n)

    energy = E[:m]
    count = 0

    vs={}
    for ii, name in enumerate(names):
        vs[name] = v[count:count+m]
        count=count+m

    return (energy, vs)

def unpack_energy(energy, n=6):
    return energy[:int(len(energy)/n)]

def make_sim_energy(esim, vsim):

    #esim, vsim = pack_tune_dict()
    def sim_energy_fit(energy, f):

        energy =  unpack_energy(energy)
        scaled_energy = f*energy

        vsim2={}

        for name in vsim.keys():
            vsim2[name] = np.interp(scaled_energy, esim[name], vsim[name])

        return unpack_tune_dict(energy, vsim2)[1]

    return sim_energy_fit

(all_meas_energy, all_meas_tunes) = unpack_tune_dict(emeas['vxfa'], vmeas)

f, covar = curve_fit( make_sim_energy(esims, vsims), all_meas_energy, all_meas_tunes, 1)
print(f'Best fit energy scale factor: {f[0]:G}' )

plt.figure(1)
plt.plot(esims['vxzx'], vsims['vxzx'], 'b')
plt.plot(emeas['vxzx'], vmeas['vxzx'], 'ob', alpha=0.5)

plt.plot(esims['vyzx'], vsims['vyzx'], 'r')
plt.plot(emeas['vyzx'], vmeas['vyzx'], 'sr', alpha=0.5)

plt.plot(esims['vxzx']/f[0], vsims['vxzx'], '--b', alpha=0.3)
plt.plot(esims['vyzx']/f[0], vsims['vyzx'], '--r', alpha=0.3)

plt.legend(['simulated $\\nu_x$','measured $\\nu_x$', 'simulated $\\nu_y$','measured $\\nu_y$'])

plt.xlim([36, 60])
plt.ylim([0, 0.5])
plt.xlabel('Energy (MeV)', fontsize=14)
plt.ylabel('$\\nu_{x,y}$', fontsize=14)
#plt.title('Phase advance per cell per 2$\pi$ in ZX section',fontsize=14)
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)
plt.savefig('figs/zx.tunes.pdf')

plt.figure(2)
plt.plot(esims['vxfa'], vsims['vxfa'], 'b')
plt.plot(emeas['vxfa'], vmeas['vxfa'], 'ob', alpha=0.5,)# markersize=6)
plt.plot(emeas['vxfb'], vmeas['vxfb'], '.b')

plt.plot(esims['vyfa'], vsims['vyfa'], 'r')
plt.plot(emeas['vyfa'], vmeas['vyfa'], 'sr', alpha=0.5)
plt.plot(emeas['vyfb'], vmeas['vyfb'], '.r')

plt.plot(esims['vxfa']/f[0], vsims['vxfa'], '--b', alpha=0.3)
plt.plot(esims['vyfa']/f[0], vsims['vyfa'], '--r', alpha=0.3)

plt.xlim([36, 60])
plt.ylim([0, 0.5])
plt.xlabel('Energy (MeV)', fontsize=14)
plt.ylabel('$\\nu_{x,y}$', fontsize=14)
plt.xticks(fontsize=14)
plt.yticks(fontsize=14)

plt.legend(['simulated $\\nu_x$','measured $\\nu_x$ in FA', 'measured $\\nu_x$ in FB', 
    'simulated $\\nu_y$','measured $\\nu_y$ in FA','measured $\\nu_y$ in FB'])

plt.savefig('figs/arc.tunes.pdf')

plt.show()

